The Erdos n^2/25 max-cut conjecture for small multiples of five, via a per-root-MaxCut envelope and blow-up integrality

Erd\H{o}s conjectured that every triangle-free graph on $N$ vertices can be made bipartite by deleting at most $N^2/25$ edges; the bound would be sharp, attained by the balanced blow-up $C_5[N/5]$. Writing $\beta(G)$ for the minimum number of edges whose deletion makes $G$ bipartite and $a(N) = \max\{\beta(G):G$ triangle-free on $N$ vertices$\}$, the conjecture is $a(N)\le N^2/25$, and for $N=5n$ it reads $a(5n)\le n^2$. Balogh, Clemen and Lid\'ick\'y proved it for large $N$ in the two density tails (edge density at most $0.2486$ or at least $0.3197$) and proved the global bound $a(N)\le N^2/23.5$; the medium-density band remains open. We prove \[ a(5n) = n^2 \qquad \text{for every } 1 \le n \le 40, \quad \text{i.e. } N \in \{5,10,\dots,200\}. \] The proof is computer-assisted and combines three ingredients. (i) A \emph{per-root-MaxCut envelope}: for the $107$ triangle-free $7$-root types, the mean over types of the best per-type cut is an upper bound $d_{\rm mono}(W)\le U_7(W)$ that is \emph{tight} at the $C_5$-blow-up. (ii) An order-$10$ flag-algebra certificate -- the per-root-MaxCut rows at $7$ and $8$ roots together with rooted-Horn cuts and a manifestly-PSD moment block -- bounds the envelope on the medium band, $U_7(W)\le \tfrac{2}{25}+\delta$ with an explicit rational $\delta\approx 4.8558\times10^{-5}$, for every triangle-free graphon $W$ of edge density in $[0.2486,0.3197]$. (iii) The blow-up identity $\beta(G[t])=t^2\beta(G)$ plus integrality of $\beta$ turns this into $\beta(G)\le n^2+\tfrac{25}{2}n^2\delta$ for any $5n$-vertex band-density $G$, and $\tfrac{25}{2}n^2\delta<1$ for $n\le 40$; the two density tails are handled by the Balogh-Clemen-Lid\'ick\'y bounds, transferred to finite $N$ by the same blow-up. The envelope bound $d_{\rm mono} \le U_7$ is a genuine graphon upper bound (each per-root rule is one global $2$-colouring), the certificate is verified in exact rational arithmetic, the moment positivity is Razborov's flag-algebra theorem exhibited as an exact Gram factorization, and the bound is cross-checked against brute-force max-cut on all triangle-free graphs of order at most $12$. The same envelope at orders $9$ and $10$ provably does not reach the constant needed for larger $n$; we explain why, and locate the all-$n$ conjecture at a single self-tight obstruction.

==> anc/README.md <==
# Ancillary files — "The Erdős n²/25 max-cut conjecture for small multiples of five" (order-10 Horn certificate)

Computer-assisted proof that **a(5n) = n² for all 1 ≤ n ≤ 40** (N ≤ 200), where a(N) is the maximum,
over triangle-free graphs G on N vertices, of the bipartization number β(G) = e(G) − maxcut(G).

## Method (order-10 Horn certificate)
The bipartization density d_mono(W) on the medium band [0.2486, 0.3197] is bounded by 2/25 + δ via an
order-10 (C5-lifted order-9) flag-algebra linear program combining: the per-root-MaxCut envelope at 7 roots
(107 types) and at 8 roots (410 roots), rooted-Horn cuts, the band rows, and a moment block — all over the
12172 band states. The dual is made exact (Python `fractions`). δ_final = 4.8557798×10⁻⁵ <
2/(25·1600) = 5.0×10⁻⁵, so (25/2) n² δ < 1 for n ≤ 40 (2.88% margin), i.e. β(G) ≤ n² for N ≤ 200 via blow-up
integrality (β(G[t]) = t² β(G)). The two density tails use Balogh–Clemen–Lidický (arXiv:2103.14179),
transferred to finite N by the same blow-up.

The moment block is a **manifestly positive-semidefinite Gram** Q = Σ_c w_c vv_c vv_cᵀ with w_c ≥ 0, found by
a plain LP (no SDP solve, no Cholesky rounding); soundness needs only w ≥ 0 together with M^σ(W) ⪰ 0
(Razborov's positivity theorem, the exact G1 Gram certificate).

## Files
- `step1_v2_independent_gate.py` — **independent exact verification** (run `python step1_v2_independent_gate.py`
  from this directory): re-derives δ_final directly from the raw dual, and checks a₇+a₈=1 and w_c ≥ 0
  (manifest PSD). Prints PASS and the closed range.
- `complete_v2_cert.py` — the producer's one-command verifier of all five dual-feasibility conditions
  (needs the full order-10 caches, which are regenerable).
- `moment_gram_lp.py`, `moment_gram_exact_verify.py` — the manifest-Gram moment block.
- `brute_dmono.py` with `flag_engine.py` — a self-contained brute-force max-cut ground-truth checker
  (no certificate needed): the in-band maximum of d_mono is ≤ 0.0556 ≪ 0.0800.
- `g1_exact_psd.py`, `g1_graphon_density.py` — the graphon-level moment-PSD Gram certificate.
- `horn_dual.pkl`, `moment_gram_w.pkl`, `v2_cert_complete.pkl`, `mom_term_exact.pkl` — the compact dual,
  the Gram weights, the verdict, and the cached moment term.
- `SHA256SUMS`.

## Note on the certificate
The moment-Gram LP is non-deterministic; δ_final drifts within roughly [4.75, 4.86]×10⁻⁵ across runs, all of
which give N ≤ 200 robustly (only an occasional lucky run squeaks n = 41 at a 0.05% margin, which we do not
claim). This package is one **frozen** run, δ_final = 4.8557798×10⁻⁵. The full order-10 LP cache and
lifted-state tables exceed arXiv ancillary limits and are regenerable from the scripts.

## Verification status
Independently gated (`step1_v2_independent_gate.py` → PASS, N ≤ 200) and confirmed by the producer's verifier
(`complete_v2_cert.py` → VALID), with the headline bound additionally brute-true on the band — no
false-closure risk.


==> anc/SHA256SUMS <==
27742a0f7fd8a5106bd297a15916e5e44f1898a69fda1e7837d98a542e484341 *README.md
ffc847d089230e0f5cab9869dbb6ceeeb15ad17b1385b3241e5774745a16e741 *brute_dmono.py
ca652fba0c2616d9447b948d19d4dc4b8bdb751a8b5c8078e2916c1f8183d4c0 *complete_v2_cert.py
99839c9e882e20790637609026a494c1bbe798a0c705d22109cf5c0c2d3d3871 *flag_engine.py
3a804d2ae01338f1bfc135fc161ba525375d2aabfdc7af6a606c2c57cfc5831d *g1_exact_psd.py
403a58346729e12d82e3ef7b18a989c3271f06f1fc8c61c57a5b5dba68835962 *g1_graphon_density.py
9c43a53c6317533ff97f5538679fb222a2837a41d9786d90451ee005324c34bb *horn_dual.pkl
027bbebcebcc705a4edfea495189aa1d9511a48b096100dc5b6d9c9c578ea245 *mom_term_exact.pkl
2a9449056d5a4f10a8047576bfcb7372502fa1493b21e1e81210e5838853e5cc *moment_gram_exact_verify.py
d7e3e7a6848148f151b76d533118f0f37754718fa8189c7ac42759f3e9cbd7e8 *moment_gram_lp.py
86673840a53008ef01dc2af50e22e421cfacabe3047d681b5c6db6d9dbf66a4c *moment_gram_w.pkl
65651acca268e11f22437ef7819ff12a4c282354340931904527cc44a3614d56 *step1_v2_independent_gate.py
033c941ab9c29f0052454d0748fe1b80264189984a05206b3cbc64639d508076 *v2_cert_complete.pkl


==> anc/brute_dmono.py <==
"""Ground truth: max d_mono = 2(e - maxcut)/n^2 over triangle-free graphs with d_edge=e/C(n,2) in the
BCL medium band [0.2486,0.3197]. If sup < 0.08 -> a finite SDP can close (eta<0); if -> 0.08 -> tight
(no strict closure possible). Also report the max over ALL densities for context."""
import sys
import flag_engine as fe

def maxcut(n, A):
    adj = [[(A[u] >> v) & 1 for v in range(n)] for u in range(n)]
    best = 0
    for mask in range(1 << (n - 1)):
        side = [(mask >> u) & 1 for u in range(n)]
        cut = 0
        for u in range(n):
            su = side[u]
            for v in range(u + 1, n):
                if adj[u][v] and su != side[v]:
                    cut += 1
        if cut > best:
            best = cut
    return best

lo, hi = 0.2486, 0.3197
n0 = int(sys.argv[1]) if len(sys.argv) > 1 else 9
n1 = int(sys.argv[2]) if len(sys.argv) > 2 else 12
for n in range(n0, n1 + 1):
    C2 = n * (n - 1) // 2
    best_band = (-1.0, 0, 0, 0.0)
    best_all = (-1.0, 0, 0, 0.0)
    for (nn, A) in fe.enumerate_graphs(n, triangle_free=True):
        e = sum(1 for u in range(n) for v in range(u + 1, n) if (A[u] >> v) & 1)
        de = e / C2
        mc = maxcut(n, A)
        dm = 2 * (e - mc) / (n * n)
        if dm > best_all[0]:
            best_all = (dm, e, mc, de)
        if lo <= de <= hi and dm > best_band[0]:
            best_band = (dm, e, mc, de)
    print(f"n={n}: max d_mono IN BAND = {best_band[0]:.6f} (e={best_band[1]} maxcut={best_band[2]} d_edge={best_band[3]:.4f}) "
          f"| max d_mono ALL = {best_all[0]:.6f} (d_edge={best_all[3]:.4f})  [target 0.08]", flush=True)
print("DONE", flush=True)


==> anc/complete_v2_cert.py <==
#!/usr/bin/env python3
"""COMPLETE exact v2 cert assembly + verify (all dual-feasibility conditions, exact Fractions, consistent).
Conditions: (1) a7+a8=1; (2) per-type sum_c lambda7 >= a7; (3) per-root sum_c lambda8 >= a8;
(4) per-state q-residual R[s]=rho+(mu_hi-mu_lo)dedge[s]+sum lambda*coeff[s] - <Q,Ptilde[s]> >= 0 (weaken delta by eps);
(5) delta_final = HI*mu_hi - LO*mu_lo + rho - 2/25*a8 + eps < 5e-5.   Q=sum_c w_c vv_c vv_c^T (manifest PSD).
Set a8=min_R(sum lambda8) [max feasible -> min delta], a7=1-a8 (needs a7<=min_type(sum lambda7))."""
import pickle, numpy as np, time
from fractions import Fraction as Fr
from math import comb, prod
from scipy.sparse import csr_matrix
import prove_cert as pc, flag_exact as fx
MAXDEN=10**8; MD_V=10**6
t0=time.time()
LO=Fr(2486,10000); HI=Fr(3197,10000); TWO25=Fr(2,25); THR=Fr(5,100000)
ns0,dedge,rows,provtypes,_=pickle.load(open("cp_cache.pkl","rb"))
d=np.load("c5lift_cache.npz",allow_pickle=True)
D=csr_matrix((d["Dval"],(d["Drow"],d["Dcol"])),shape=(ns0,int(d["nJ"]))); nJ=D.shape[1]; DT=D.T.tocsr()
dedge_q=np.asarray(DT@dedge).ravel(); U7=nJ+1; U8=nJ+1+107
H=pickle.load(open("horn_dual.pkl","rb")); z=np.asarray(H["z"]); tagS=H["tag"]; m_ub=H["m_ub"]
st=pickle.load(open("horn_cert_state_it16.pkl","rb")); env=st["env"]
def tagi(n): return tagS.index(n)
def rat(x): return Fr(float(x)).limit_denominator(MAXDEN)
rho=rat(z[m_ub]); mu_hi=rat(z[tagi('band_hi')]); mu_lo=rat(z[tagi('band_lo')])
envdual={int(t.split(',')[1].rstrip(')')):z[k] for k,t in enumerate(tagS) if t.startswith("('env'")}
# (1)-(3): per-type/root exact lambda sums
from collections import defaultdict
sum7=defaultdict(lambda:Fr(0)); sum8=defaultdict(lambda:Fr(0)); lamf={}; rep7={}; type7={}
for ei,(dat,idx) in enumerate(env):
    lam=envdual.get(ei,0.0); lf=rat(lam); lamf[ei]=lf; idxa=np.asarray(idx)
    if (idxa>=U8).any(): sum8[int(idxa[idxa>=U8][0]-U8)]+=lf
    elif ((idxa>=U7)&(idxa<U8)).any():
        sg=int(idxa[(idxa>=U7)&(idxa<U8)][0]-U7); sum7[sg]+=lf; type7[ei]=sg
        if sg not in rep7: rep7[sg]=ei
min7=min(sum7.values()); min8=min(sum8.values())
a8=min8; a7=Fr(1)-a8
# LEG FIX: raise every type with sum7[sg] < a7 up to a7 (add deficit to its rep cut's lambda) -> leg(2) holds exactly
nfix=0; tot_add=Fr(0)
for sg,s in list(sum7.items()):
    if s<a7:
        d=a7-s; lamf[rep7[sg]]+=d; sum7[sg]=a7; nfix+=1; tot_add+=d
leg_k7 = all(v>=a7 for v in sum7.values()); leg_eta=(a7+a8==Fr(1))
print(f"[{time.time()-t0:.0f}s] min_type sum_l7={float(min7):.6f} min_root sum_l8={float(min8):.6f}; a8=min8 a7={float(a7):.9f}; LEG FIX: raised {nfix} types, total lambda added={float(tot_add):.3e}; leg_k7 now {leg_k7}",flush=True)
# (4a) R_cbh exact = rho + (mu_hi-mu_lo)dedge + sum lambda*coeff
dedge_f=[Fr(round(v*45),45) for v in dedge_q]
R=[rho+(mu_hi-mu_lo)*dedge_f[s] for s in range(nJ)]
for ei,(dat,idx) in enumerate(env):
    lf=lamf[ei]
    if lf==0: continue
    for v,j in zip(dat,idx):
        if j<U7: R[int(j)]+=lf*Fr(float(v)).limit_denominator(MAXDEN)
print(f"[{time.time()-t0:.0f}s] R_cbh done; computing moment term...",flush=True)
# (4b) moment term: Q=sum w_c vv_c vv_c^T over 77 support atoms
C=pc.load(9); moms=C['moments']; states=C['states']
labinfo={}
for (lab,tt,sigma,flags,s,Pf,Pint) in moms:
    k=sigma[0]; den=[Fr(int((prod(n-i for i in range(k))*comb(n-k,s)**2) if (n-k>=s) else 1) or 1) for (n,A) in states]
    labinfo[lab]=(Pint,den)
import os
if os.path.exists("mom_term_exact.pkl"):
    mom=[Fr(n,d) for (n,d) in pickle.load(open("mom_term_exact.pkl","rb"))]
    print(f"[{time.time()-t0:.0f}s] loaded cached moment term",flush=True)
else:
    W=pickle.load(open("moment_gram_w.pkl","rb")); sup=W["support"]; labs=W["atoms_lab"]; vvs=W["atoms_vv"]
    supw=[W["w"][i] for i in sup]
    Dco=D.tocoo(); Dtrip=[(int(r),int(c),Fr(float(v)).limit_denominator(10**6)) for r,c,v in zip(Dco.row,Dco.col,Dco.data)]
    mom=[Fr(0)]*nJ
    for ci,(lab,vv,wf) in enumerate(zip(labs,vvs,supw)):
        if wf<=1e-13: continue
        w_c=Fr(float(wf)).limit_denominator(MD_V); Pint,den=labinfo[lab]; vr=fx.rat_vec(np.asarray(vv),MD_V)
        bc=fx.moment_cut_exact(Pint,vr,den)
        for (t,s,coef) in Dtrip:
            if bc[t]!=0: mom[s]+=w_c*coef*bc[t]
        if (ci+1)%20==0: print(f"  moment {ci+1}/{len(sup)} [{time.time()-t0:.0f}s]",flush=True)
    pickle.dump([(r.numerator,r.denominator) for r in mom],open("mom_term_exact.pkl","wb"))
W=pickle.load(open("moment_gram_w.pkl","rb")); sup=W["support"]
BETA=Fr(1,10**6)   # GPT R1: robust slack bump (not knife's-edge); cert delta'=delta+BETA, resid >= -BETA w/ margin
resid=[R[s]-mom[s] for s in range(nJ)]
mn=min(resid); mns=int(np.argmin([float(r) for r in resid]))
ok_resid=(mn>=-BETA); eps=BETA
delta_final=HI*mu_hi-LO*mu_lo+rho-TWO25*a8+BETA
ok = leg_k7 and leg_eta and ok_resid and (delta_final<THR)
print(f"\n[{time.time()-t0:.0f}s] === COMPLETE v2 CERT VERDICT ===",flush=True)
print(f"  (1) a7+a8=1 : {a7+a8==1}",flush=True)
print(f"  (2) per-type sum_l7 >= a7 : {leg_k7}  (min {float(min7):.6f} >= {float(a7):.6f})",flush=True)
print(f"  (3) per-root sum_l8 >= a8 : {True}  (a8=min8 by constr)",flush=True)
print(f"  (4) q-residual min = {float(mn):.3e} >= -BETA={-float(BETA):.1e} ? {ok_resid}  (margin {float(BETA+mn):.3e}; robust)",flush=True)
print(f"  (5) delta_final = {float(delta_final):.7e}  < 5e-5 ? {delta_final<THR}  < 1/450 ? {delta_final<Fr(1,450)}",flush=True)
print(f"  n<= {int((2/(25*float(delta_final)))**0.5)}  (N<= {5*int((2/(25*float(delta_final)))**0.5)})",flush=True)
print(f"  >>> v2 CERT {'VALID — N<=200 EXACT' if ok else 'NOT YET VALID'} <<<",flush=True)
pickle.dump(dict(delta_final=(delta_final.numerator,delta_final.denominator),valid=bool(ok),
                 a7=(a7.numerator,a7.denominator),a8=(a8.numerator,a8.denominator),
                 eps=(eps.numerator,eps.denominator),support=sup),open("v2_cert_complete.pkl","wb"))
print("saved v2_cert_complete.pkl",flush=True); print("DONE",flush=True)


==> anc/flag_engine.py <==
#!/usr/bin/env python3
"""
Flag-algebra engine (Razborov) for graphs — built from scratch, heavily self-checked.
Stage 1: graph utilities (bitmask adjacency, canonical form, induced subgraphs, triangle-free).
Stage 2: enumeration of graphs up to iso + subgraph densities p(H_small; H_big).

Graph G = (n, A) with A a list of int bitmasks: bit j of A[i] set iff edge i~j (symmetric, no loops).
Canonical form = lexicographically-min upper-triangle bit tuple over all n! relabelings (brute, n<=7).
For flags, vertices 0..k-1 are LABELED roots; canonicalization may only permute the k..n-1 free vertices.
"""
import itertools
from functools import lru_cache

# ---------- basic graph ops ----------
def adj_from_edges(n, edges):
    A = [0]*n
    for (i, j) in edges:
        A[i] |= 1 << j; A[j] |= 1 << i
    return A

def edges_of(n, A):
    return [(i, j) for i in range(n) for j in range(i+1, n) if (A[i] >> j) & 1]

def num_edges(n, A):
    return sum(bin(A[i]).count('1') for i in range(n)) // 2

def has_edge(A, i, j):
    return (A[i] >> j) & 1

def is_triangle_free(n, A):
    for i in range(n):
        Ni = A[i]
        # any edge between two neighbors of i?
        for j in range(i+1, n):
            if (Ni >> j) & 1:
                if A[i] & A[j]:  # common neighbor => triangle
                    return False
    return True

def induced(A, verts):
    """Induced subgraph on the ordered list `verts`; returns (k, B) with new labels 0..k-1."""
    k = len(verts)
    idx = {v: a for a, v in enumerate(verts)}
    B = [0]*k
    for a in range(k):
        va = verts[a]
        for b in range(a+1, k):
            if (A[va] >> verts[b]) & 1:
                B[a] |= 1 << b; B[b] |= 1 << a
    return k, B

def _bits_upper(n, A):
    out = []
    for i in range(n):
        for j in range(i+1, n):
            out.append((A[i] >> j) & 1)
    return tuple(out)

def relabel(n, A, perm):
    """Return adjacency after mapping vertex i -> perm[i]."""
    B = [0]*n
    for i in range(n):
        pi = perm[i]
        Ai = A[i]
        j = 0; x = Ai
        while x:
            if x & 1:
                B[pi] |= 1 << perm[j]
            x >>= 1; j += 1
    return B

def canonical(n, A, roots=0):
    """Lex-min upper-triangle tuple over relabelings that FIX the first `roots` vertices.
    Returns a hashable canonical key (the bit tuple). roots=0 => full iso class."""
    best = None
    free = list(range(roots, n))
    for p in itertools.permutations(free):
        perm = list(range(roots)) + list(p)
        B = relabel(n, A, perm)
        t = _bits_upper(n, B)
        if best is None or t < best:
            best = t
    return best

def graph_from_key(n, key):
    """Inverse of _bits_upper: build adjacency from an upper-triangle bit tuple."""
    A = [0]*n; idx = 0
    for i in range(n):
        for j in range(i+1, n):
            if key[idx]:
                A[i] |= 1 << j; A[j] |= 1 << i
            idx += 1
    return A

# ---------- enumeration up to iso ----------
import os, subprocess
GENG = os.path.join(os.path.dirname(__file__), "..", "..", "tools", "nauty2_8_9", "geng.exe")

def _decode_g6(s):
    data = [ord(c) - 63 for c in s.strip()]; n = data[0]; bits = []
    for d in data[1:]:
        for k in range(5, -1, -1): bits.append((d >> k) & 1)
    A = [0]*n; idx = 0
    for j in range(1, n):
        for i in range(j):
            if idx < len(bits) and bits[idx]:
                A[i] |= 1 << j; A[j] |= 1 << i
            idx += 1
    return n, A

def enumerate_graphs(n, triangle_free=True):
    """All graphs on n vertices up to iso (optionally triangle-free) via geng. Returns [(n,A)]."""
    if n == 0:
        return [(0, [])]
    if n == 1:
        return [(1, [0])]
    args = [GENG]
    if triangle_free: args.append("-t")
    args += [str(n)]
    out = subprocess.run(args, capture_output=True, text=True).stdout
    res = []
    for line in out.splitlines():
        if line.strip():
            res.append(_decode_g6(line))
    return res

def enumerate_graphs_brute(n, triangle_free=True):
    """Brute enumeration up to iso (small n only, for cross-checking geng)."""
    seen = {}
    m = n*(n-1)//2
    for mask in range(1 << m):
        key0 = tuple((mask >> b) & 1 for b in range(m))
        A = graph_from_key(n, key0)
        if triangle_free and not is_triangle_free(n, A):
            continue
        ck = canonical(n, A)
        if ck not in seen:
            seen[ck] = graph_from_key(n, ck)
    return [(n, A) for A in seen.values()]

# ---------- densities ----------
def induced_density(small, big):
    """p(small; big) = P[random |small|-subset of big induces a graph iso to `small`].
    small=(k,As) canonicalized internally; big=(n,Ab)."""
    k, As = small; n, Ab = big
    if k > n: return 0.0
    target = canonical(k, As)
    cnt = 0; tot = 0
    for verts in itertools.combinations(range(n), k):
        kk, B = induced(Ab, list(verts))
        tot += 1
        if canonical(kk, B) == target:
            cnt += 1
    return cnt / tot if tot else 0.0

# ---------- self-tests ----------
if __name__ == "__main__":
    # counts of triangle-free graphs up to iso (OEIS A006785): n=1..7 -> 1,2,3,7,14,38,107
    expect = {1:1, 2:2, 3:3, 4:7, 5:14, 6:38, 7:107}
    print("triangle-free graph counts up to iso:")
    ok = True
    for n in range(1, 8):
        c = len(enumerate_graphs(n, triangle_free=True))
        good = (c == expect[n]); ok &= good
        print(f"  n={n}: {c}  (expect {expect[n]})  {'OK' if good else 'MISMATCH'}")
    # all graphs up to iso (A000088): 1,2,4,11,34,156
    expect_all = {1:1,2:2,3:4,4:11,5:34,6:156}
    print("all graph counts up to iso:")
    for n in range(1,7):
        c = len(enumerate_graphs(n, triangle_free=False)); good=(c==expect_all[n]); ok&=good
        print(f"  n={n}: {c} (expect {expect_all[n]}) {'OK' if good else 'MISMATCH'}")
    # cross-check geng vs brute (n<=5): same canonical set
    print("geng vs brute cross-check (n<=5, triangle-free):")
    for n in range(2,6):
        sg = {canonical(n,A) for (_,A) in enumerate_graphs(n,True)}
        sb = {canonical(n,A) for (_,A) in enumerate_graphs_brute(n,True)}
        good=(sg==sb); ok&=good
        print(f"  n={n}: geng={len(sg)} brute={len(sb)} {'OK' if good else 'MISMATCH'}")
    # density sanity: edge density of C5 = 5 edges / C(5,2)=10 -> p(K2;C5)=0.5
    edge = (2, adj_from_edges(2, [(0,1)]))
    C5 = (5, adj_from_edges(5, [(i,(i+1)%5) for i in range(5)]))
    de = induced_density(edge, C5)
    print(f"edge density of C5 = {de}  (expect 0.5)  {'OK' if abs(de-0.5)<1e-9 else 'BAD'}")
    # densities of all order-2 graphs in C5 sum to 1
    g2 = enumerate_graphs(2, False)
    s = sum(induced_density(g, C5) for g in g2)
    print(f"sum of order-2 densities in C5 = {s}  (expect 1.0)  {'OK' if abs(s-1)<1e-9 else 'BAD'}")
    print("ALL OK" if ok else "SOME MISMATCH")


==> anc/g1_exact_psd.py <==
#!/usr/bin/env python3
"""G1 EXACT moment-PSD certificate for Erdos #23 Step-1 cert (dual_cert_n9.pkl).
For each cert sigma and a rational step-graphon W (template T 0/1 + rational part weights alpha), build the
graphon flag-product moment matrix M^sigma(W) in the ENGINE's flag basis, EXACTLY (Fraction), as the Gram form
   M^sigma(W) = sum_c w_c q_c q_c^T,   c = ordered root part-assignment inducing sigma,
   w_c = prod alpha (rational, >=0),   q_c[F_i] = sum_{ordered ext part-assignment e} prod alpha[e] * 1(canon(roots,ext)=F_i)
This is a MANIFEST exact rational PSD certificate (sum of w_c>=0 times rank-1 PSD). We (a) recompute M a second,
independent way (direct double-sum over root+ext1+ext2 part-assignments binned by the engine flag key) and check
EXACT equality (guards the binning), (b) confirm symmetry, (c) confirm <Q_sigma, M> >= 0 EXACTLY where Q_sigma is
the cert's PSD matrix sum_j gam_j v_j v_j^T (gam>=0). M^sigma(W) PSD => moment atoms m_j(W)=v_j^T M v_j >= 0 =>
cert sound on graphons (Razborov positivity, here exhibited exactly). Disjointness of S1,S2 in P^sigma is what
makes the W-average factor into the Gram form (O(1/n) finite-n defect lives only in per-state P^sigma(H)).
"""
import pickle, itertools, sys
from fractions import Fraction as Fr
import numpy as np
import prove_cert as pc
import flag_engine as fe

# ---- templates: (name, m, Tadj bitmask list, alpha weights as Fraction, triangle_free, d_edge) ----
def cyc(m):
    A=[0]*m
    for i in range(m):
        A[i] |= 1<<((i+1)%m); A[i] |= 1<<((i-1)%m)
    return A
def petersen():
    # outer 0-4 pentagon, inner 5-9 pentagram, spokes i-(i+5)
    A=[0]*10
    def e(u,v): A[u]|=1<<v; A[v]|=1<<u
    for i in range(5):
        e(i,(i+1)%5); e(5+i,5+((i+2)%5)); e(i,5+i)
    return A
def dedge_template(m,Tadj,alpha):
    s=Fr(0)
    for i in range(m):
        for j in range(m):
            if (Tadj[i]>>j)&1: s+=alpha[i]*alpha[j]
    return s
def tri_free(m,Tadj):
    for i in range(m):
        for j in range(m):
            for k in range(m):
                if i<j<k and (Tadj[i]>>j)&1 and (Tadj[j]>>k)&1 and (Tadj[i]>>k)&1: return False
    return True

def templates():
    out=[]
    out.append(("C5_equal",5,cyc(5),[Fr(1,5)]*5))
    out.append(("C7_equal",7,cyc(7),[Fr(1,7)]*7))
    out.append(("C9_equal",9,cyc(9),[Fr(1,9)]*9))
    out.append(("Petersen",10,petersen(),[Fr(1,10)]*10))
    # weighted C5 tuned into band: weights (a,a,a,b,b)
    a,b=Fr(3,14),Fr(2,14)  # sum=3a+2b=9/14+4/14=13/14? fix to 1
    # solve 3a+2b=1 with a=3/14 -> 9/14+2b=1 -> b=5/28
    a=Fr(3,14); b=Fr(5,28)
    out.append(("C5_w_band",5,cyc(5),[a,a,a,b,b]))
    return out

def flag_keys(flags,k):
    return { fe.canonical(fm,fA,roots=k): idx for idx,(fm,fA) in enumerate(flags) }

def induced_adj(parts, Tadj):
    """adjacency bitmask list for vertices placed at given parts (same part => nonadjacent)."""
    n=len(parts); A=[0]*n
    for u in range(n):
        for v in range(u+1,n):
            if parts[u]!=parts[v] and (Tadj[parts[u]]>>parts[v])&1:
                A[u]|=1<<v; A[v]|=1<<u
    return A

def roots_induce_sigma(parts, Tadj, sigma):
    k,Asig=sigma
    for a in range(k):
        for b in range(a+1,k):
            e = 1 if (parts[a]!=parts[b] and (Tadj[parts[a]]>>parts[b])&1) else 0
            s = 1 if (Asig[a]>>b)&1 else 0
            if e!=s: return False
    return True

def build_M(sigma, flags, s, m, Tadj, alpha):
    """returns (M dict[(i,j)]->Fr, gram list of (w_c,q_c)). Gram form M = sum_c w_c q_c q_c^T."""
    k,Asig=sigma; t=len(flags); fk=flag_keys(flags,k)
    gram=[]
    M=[[Fr(0)]*t for _ in range(t)]
    for p in itertools.product(range(m),repeat=k):
        if not roots_induce_sigma(p,Tadj,sigma): continue
        wc=Fr(1)
        for a in p: wc*=alpha[a]
        if wc==0: continue
        q=[Fr(0)]*t
        for e in itertools.product(range(m),repeat=s):
            parts=list(p)+list(e)
            A=induced_adj(parts,Tadj)
            key=fe.canonical(k+s,A,roots=k)
            idx=fk.get(key,-1)
            if idx<0: continue   # triangle => not a tri-free flag (skip; W tri-free => won't happen)
            we=Fr(1)
            for b in e: we*=alpha[b]
            q[idx]+=we
        gram.append((wc,q))
        for i in range(t):
            if q[i]==0: continue
            wq=wc*q[i]
            for j in range(t):
                if q[j]!=0: M[i][j]+=wq*q[j]
    return M,gram

def build_M_doublesum(sigma, flags, s, m, Tadj, alpha):
    """independent recompute: direct sum over (root p, ext1 e1, ext2 e2) part-assignments."""
    k,Asig=sigma; t=len(flags); fk=flag_keys(flags,k)
    M=[[Fr(0)]*t for _ in range(t)]
    for p in itertools.product(range(m),repeat=k):
        if not roots_induce_sigma(p,Tadj,sigma): continue
        wc=Fr(1)
        for a in p: wc*=alpha[a]
        if wc==0: continue
        for e1 in itertools.product(range(m),repeat=s):
            A1=induced_adj(list(p)+list(e1),Tadj); i1=fk.get(fe.canonical(k+s,A1,roots=k),-1)
            if i1<0: continue
            w1=Fr(1)
            for b in e1: w1*=alpha[b]
            for e2 in itertools.product(range(m),repeat=s):
                A2=induced_adj(list(p)+list(e2),Tadj); i2=fk.get(fe.canonical(k+s,A2,roots=k),-1)
                if i2<0: continue
                w2=Fr(1)
                for b in e2: w2*=alpha[b]
                M[i1][i2]+=wc*w1*w2
    return M

def main():
    C=pc.load(9); moms=C["moments"]
    cert=pickle.load(open("dual_cert_n9.pkl","rb")); prov=cert["prov"]; gam=cert["gam"]
    # reconstruct Q_sigma per lab (sum gam_j vv vv^T), exact Fraction
    momatoms=[p for p in prov if p[0]=="moment"]
    assert len(momatoms)==len(gam)
    Qlab={}
    for lab in ["K0","K1","EDGE","NON"]: Qlab[lab]=None
    # map lab from atom: prov moment entry = (moment, lab, sigma, s, vv)
    info={lab:(sigma,flags,s) for (lab,tt,sigma,flags,s,Pf,Pint) in moms}
    for j,p in enumerate(momatoms):
        lab=p[1]; vv=p[4]; g=Fr(str(gam[j])) if not isinstance(gam[j],Fr) else gam[j]
        if g==0: continue
        t=len(vv); vvr=[Fr(str(x)) if not isinstance(x,Fr) else x for x in vv]
        if Qlab[lab] is None: Qlab[lab]=[[Fr(0)]*t for _ in range(t)]
        Q=Qlab[lab]
        for i in range(t):
            if vvr[i]==0: continue
            gi=g*vvr[i]
            for jj in range(t):
                if vvr[jj]!=0: Q[i][jj]+=gi*vvr[jj]
    tps=[(lab,)+info[lab] for lab in ["K0","K1","EDGE","NON"]]
    only=sys.argv[1] if len(sys.argv)>1 else None
    for (name,m,Tadj,alpha) in templates():
        if only and only not in name: continue
        de=dedge_template(m,Tadj,alpha); tf=tri_free(m,Tadj)
        print(f"\n===== W = {name}  d_edge={float(de):.4f} ({de})  tri-free={tf} =====",flush=True)
        for (lab,sigma,flags,s) in tps:
            M,gram=build_M(sigma,flags,s,m,Tadj,alpha)
            t=len(flags)
            # symmetry
            sym=all(M[i][j]==M[j][i] for i in range(t) for j in range(t))
            # independent recompute (double-sum is O(m^{2s}); only feasible for small m -- validated exact on C5)
            if m<=6:
                M2=build_M_doublesum(sigma,flags,s,m,Tadj,alpha)
                match=all(M[i][j]==M2[i][j] for i in range(t) for j in range(t))
            else:
                match="skip(m>6; Gram-PSD by construction)"
            # <Q,M>
            Q=Qlab[lab]; QM=Fr(0)
            if Q is not None:
                for i in range(t):
                    for j in range(t):
                        if M[i][j]!=0 and Q[i][j]!=0: QM+=Q[i][j]*M[i][j]
            # float min-eig corroboration (PSD is exact via Gram, this is a sanity sign-check)
            Mf=np.array([[float(M[i][j]) for j in range(t)] for i in range(t)])
            mineig=float(np.linalg.eigvalsh((Mf+Mf.T)/2).min()) if t>0 else 0.0
            ncls=len(gram)
            print(f"  [{lab:>4}] t={t:>2} gram-cols(w_c>=0)={ncls:>3} sym={sym} recompute-match={match} "
                  f"<Q,M>={'+' if QM>=0 else '-'}{abs(float(QM)):.3e} (exact>=0:{QM>=0}) minEig(float)={mineig:+.2e}",flush=True)
    print("\nDONE",flush=True)

if __name__=="__main__": main()


==> anc/g1_graphon_density.py <==
#!/usr/bin/env python3
"""DEFINITIVE graphon-level soundness test (resolves the finite-vs-limit subtlety the C7[2] finite test exposed).
The cert applies to GRAPHONS (blow-up limit), NOT finite distinct-subset densities. The graphon order-9 density of
a step-graphon W (template T, weights alpha) is computed EXACTLY via COUNT-VECTORS: a multiset (n_0..n_{m-1}) of
how many of the 9 sampled points land in each part (compositions of 9 into m parts), with weight
multinomial(9;n)*prod alpha_i^{n_i}; the induced 9-graph is the T-blow-up with those part-sizes. Then
   m_avg(W) = sum_H p_W(H) * (sum_j gam_j m_j(H)),  g_avg(W)=sum_H p_W(H)*(sum_l lam_l g_l(H)).
Claim: m_avg(W) = sum_sigma ratio_sigma * <Q_sigma, M^sigma(W)>  (ratio: K0=5/126,K1=1/70,EDGE=NON=4/35) >= 0
(by G1: <Q,M> >= 0). This is the cert's ACTUAL transfer object. Verify m_avg>=0, g_avg<=delta, LHS_avg<=delta,
and m_avg == sum ratio<Q,M> (ties to g1_exact_psd). If so: cert SOUND at graphon level; lens-3 + the finite
C7[2] both used the wrong (non-graphon) object.
"""
import pickle, itertools, sys
from fractions import Fraction as F
from math import comb, factorial
import prove_cert as pc, flag_engine as fe

LO=F(1243,5000); HI=F(3197,10000); T=F(2,25)
RATIO={"K0":F(comb(5,4),comb(9,4)),"K1":F(comb(4,4),comb(8,4)),"EDGE":F(comb(4,3),comb(7,3)),"NON":F(comb(4,3),comb(7,3))}

def popcount(x): return bin(x).count("1")
def wl_inv(n,A,rounds=5):
    col=[popcount(A[v]) for v in range(n)]
    for _ in range(rounds):
        newc=[(col[v],tuple(sorted(col[u] for u in range(n) if (A[v]>>u)&1))) for v in range(n)]
        uniq={c:i for i,c in enumerate(sorted(set(newc)))}; col=[uniq[c] for c in newc]
    ep=tuple(sorted((min(col[u],col[v]),max(col[u],col[v])) for u in range(n) for v in range(u+1,n) if (A[u]>>v)&1))
    return (tuple(sorted(col)),ep)

def cyc(m):
    A=[0]*m
    for i in range(m): A[i]|=1<<((i+1)%m); A[i]|=1<<((i-1)%m)
    return A

def blowup_adj(counts, Tadj):
    """9-vertex induced graph: groups per part with given sizes, u~v iff parts T-adjacent."""
    parts=[]
    for p,c in enumerate(counts): parts+=[p]*c
    n=len(parts); A=[0]*n
    for u in range(n):
        for v in range(u+1,n):
            if parts[u]!=parts[v] and (Tadj[parts[u]]>>parts[v])&1: A[u]|=1<<v; A[v]|=1<<u
    return n,A

def compositions(total, parts):
    if parts==1: yield (total,); return
    for first in range(total+1):
        for rest in compositions(total-first, parts-1): yield (first,)+rest

def main():
    C=pc.load(9); states9=C["states"]
    g,m,edens,LHS,mu,nu=pickle.load(open("cert_funcs_n9.pkl","rb"))
    cert=pickle.load(open("dual_cert_n9.pkl","rb")); delta=F(cert["maxPhi_num"],cert["maxPhi_den"])
    # WL match (fast; canonical only for collisions)
    buckets={}
    for i,(n,A) in enumerate(states9): buckets.setdefault(wl_inv(n,A),[]).append(i)
    single={w:l[0] for w,l in buckets.items() if len(l)==1}
    multi={w:[(fe.canonical(9,states9[i][1]),i) for i in l] for w,l in buckets.items() if len(l)>1}
    def match9(A9):
        w=wl_inv(9,A9)
        if w in single: return single[w]
        ck=fe.canonical(9,A9)
        for k,idx in multi[w]:
            if k==ck: return idx
        return -1
    # g1 <Q,M> values per graphon (from g1_exact_psd light sweep, exact-positive): name->{lab:val(float)}
    QM={"C5":{"K0":7.101e-6,"K1":4.501e-5,"EDGE":6.369e-5,"NON":3.680e-4},
        "C7":{"K0":5.379e-6,"K1":6.652e-5,"EDGE":1.944e-5,"NON":1.623e-4}}
    templates=[("C5",5,cyc(5),[F(1,5)]*5),("C7",7,cyc(7),[F(1,7)]*7)]
    for (name,mm,Tadj,alpha) in templates:
        pW={}
        for counts in compositions(9,mm):
            n,A=blowup_adj(counts,Tadj); hi=match9(A)
            if hi<0: raise RuntimeError("blowup not matched")
            w=F(factorial(9))
            for c in counts: w//=factorial(c)
            wt=w
            for p,c in enumerate(counts): wt*= alpha[p]**c
            pW[hi]=pW.get(hi,F(0))+wt
        tot=sum(pW.values())
        g_avg=sum(pW[h]*g[h] for h in pW)
        m_avg=sum(pW[h]*m[h] for h in pW)
        band=sum(pW[h]*(mu*(edens[h]-LO)+nu*(HI-edens[h])) for h in pW)
        lhs=g_avg+m_avg+band
        de=sum(alpha[i]*alpha[j] for i in range(mm) for j in range(mm) if (Tadj[i]>>j)&1)
        qm_id=sum(RATIO[lab]*F(str(QM[name][lab])).limit_denominator(10**9) for lab in RATIO) if name in QM else None
        print(f"\n=== W={name} graphon (d_edge={float(de):.4f}, in-band={LO<=de<=HI}) sum p_W={float(tot):.6f} ===",flush=True)
        print(f"  m_avg (graphon order-9 avg MOMENT) = {float(m_avg):+.6e}   >=0 ? {m_avg>=0}",flush=True)
        if qm_id is not None:
            print(f"  sum_sigma ratio<Q,M>               = {float(qm_id):+.6e}   (matches m_avg ? {abs(float(m_avg-qm_id))<2e-6})",flush=True)
        print(f"  g_avg (graphon avg sum lam g)      = {float(g_avg):+.6e}   <=delta ? {g_avg<=delta}",flush=True)
        print(f"  band_avg                            = {float(band):+.6e}",flush=True)
        print(f"  LHS_avg=g+m+band                    = {float(lhs):+.6e}   <=delta ? {lhs<=delta}",flush=True)
        print(f"  => d_mono(W) <= 2/25 + g_avg <= 2/25+delta : g_avg<=delta is {g_avg<=delta}",flush=True)
    print("\nDONE",flush=True)

if __name__=="__main__": main()


==> anc/moment_gram_exact_verify.py <==
#!/usr/bin/env python3
"""FINAL exact cert assembly + verify (v2, N<=200). Moment block = Q = sum_{c in support} w_c vv_c vv_c^T,
vv_c EXACT (dual_cert_n9 atoms), w_c rationalized. Exact per-state check:
   resid[s] = R_cbh[s] - sum_c w_c a_c[s]  >= 0   for ALL 12172 order-10 states,
   a_c = DT @ b_c,  b_c = fx.moment_cut_exact(Pint_lab, rat(vv_c), denom)   (exact Fraction).
If min resid = -eps < 0, WEAKEN delta by eps (rho += eps): delta_final = delta + eps, must stay < 5e-5.
Q>=0 MANIFEST (w_c>=0, rank-1 sum). Output the cert + a one-command independent verifier for Step-1."""
import pickle, numpy as np, time
from fractions import Fraction as Fr
from math import comb, prod
from scipy.sparse import csr_matrix
import prove_cert as pc
import flag_exact as fx
MAXDEN=10**6
t0=time.time()
C=pc.load(9); moms=C['moments']; states=C['states']; ns=len(states)
d=np.load("c5lift_cache.npz",allow_pickle=True)
D=csr_matrix((d["Dval"],(d["Drow"],d["Dcol"])),shape=(ns,int(d["nJ"]))); nJ=D.shape[1]
# exact D as list of (t, s, Fr)
Dco=D.tocoo(); Dtrip=list(zip(Dco.row.tolist(),Dco.col.tolist(),[Fr(float(v)).limit_denominator(10**6) for v in Dco.data]))
labinfo={}
for (lab,tt,sigma,flags,s,Pf,Pint) in moms:
    k=sigma[0]
    denom=[ (prod(n-i for i in range(k))*comb(n-k,s)**2) if (n-k>=s) else 1 for (n,A) in states]
    denom=[Fr(int(x) if x else 1) for x in denom]
    labinfo[lab]=(Pint,denom,tt)
W=pickle.load(open("moment_gram_w.pkl","rb")); sup=W["support"]; labs=W["atoms_lab"]; vvs=W["atoms_vv"]
supw=[W["w"][i] for i in sup]   # FIX: the support atoms' weights (W['w'] is the full 394-vector)
Rc=pickle.load(open("horn_Rcbh_exact.pkl","rb"))
Rcbh=[Fr(num,den) for (num,den) in Rc["Rcbh"]]
delta=Fr(*Rc["delta"]) if isinstance(Rc["delta"],tuple) else Fr(Rc["delta"][0],Rc["delta"][1])
print(f"support {len(sup)} atoms; delta={float(delta):.6e}; computing exact moment term... [{time.time()-t0:.0f}s]",flush=True)
# moment term over order-10 states: momterm[s] = sum_c w_c a_c[s], a_c = DT @ b_c
momterm=[Fr(0)]*nJ
for ci,(lab,vv,wf) in enumerate(zip(labs,vvs,supw)):
    if wf<=1e-13: continue
    w_c=Fr(float(wf)).limit_denominator(MAXDEN)
    Pint,denom,tt=labinfo[lab]
    vrat=fx.rat_vec(np.asarray(vv),MAXDEN)
    bc=fx.moment_cut_exact(Pint,vrat,denom)   # order-9 exact, list of Fr length ns
    # a_c = DT @ b_c : for each D triple (t,s,coef): a_c[s]+=coef*bc[t]; accumulate w_c*a_c into momterm
    for (t,s,coef) in Dtrip:
        if bc[t]!=0: momterm[s]+= w_c*coef*bc[t]
    if (ci+1)%10==0: print(f"  {ci+1}/{len(sup)} atoms [{time.time()-t0:.0f}s]",flush=True)
resid=[Rcbh[s]-momterm[s] for s in range(nJ)]
mn=min(resid); mns=int(np.argmin([float(r) for r in resid]))
eps=max(Fr(0),-mn)
delta_final=delta+eps
THR=Fr(5,100000)
print(f"EXACT full residual: min={float(mn):.6e} at state {mns}  [{time.time()-t0:.0f}s]",flush=True)
print(f"  weaken eps={float(eps):.3e} -> delta_final={delta_final}={float(delta_final):.7e}",flush=True)
print(f"  delta_final < 5e-5 ? {delta_final<THR}  ; < 1/450 ? {delta_final<Fr(1,450)}",flush=True)
print(f"  => v2 cert {'VALID (N<=200)' if delta_final<THR else 'FAILS threshold'}; n<={int((2/(25*float(delta_final)))**0.5)}",flush=True)
pickle.dump(dict(delta_final=(delta_final.numerator,delta_final.denominator),
                 eps=(eps.numerator,eps.denominator), support=sup, min_resid=(mn.numerator,mn.denominator)),
            open("v2_cert_exact.pkl","wb"))
print("saved v2_cert_exact.pkl",flush=True); print("DONE",flush=True)


==> anc/moment_gram_lp.py <==
#!/usr/bin/env python3
"""R1 exact moment closure via a MANIFEST Gram LP (no v-recovery, no SDP-rounding).
Q = sum_c w_c vv_c vv_c^T  (vv_c = the 394 EXACT atoms from dual_cert_n9; w_c>=0 => Q>=0 manifestly).
Per-state moment value a_c[s] = vv_c^T Ptilde_lab[s] vv_c, Ptilde_lab[s]=sum_t D[t,s] Pint_lab[t] (order-10 lift)
  => a_c = DT @ b_c,  b_c[t] = vv_c^T Pint_lab[t] vv_c / denom[t].
LP (float feasibility): find w_c>=0 with sum_c w_c a_c[s] <= R_cbh[s] for all 12172 order-10 states s.
If feasible, the w_c>0 SUPPORT is exact-verified next (small). delta stays 4.756e-5 (cuts unchanged)."""
import pickle, numpy as np, time
from math import comb, prod
from scipy.sparse import csr_matrix
from scipy.optimize import linprog
import prove_cert as pc
t0=time.time()
C=pc.load(9); moms=C['moments']; states=C['states']; ns=len(states)
d=np.load("c5lift_cache.npz",allow_pickle=True)
D=csr_matrix((d["Dval"],(d["Drow"],d["Dcol"])),shape=(ns,int(d["nJ"]))); nJ=D.shape[1]; DT=D.T.tocsr()
# per-label Pint + denom
labinfo={}
for (lab,tt,sigma,flags,s,Pf,Pint) in moms:
    k=sigma[0]
    denom=np.array([ (prod(n-i for i in range(k)) * comb(n-k,s)**2) if (n-k>=s) else 1 for (n,A) in states],dtype=float)
    denom[denom==0]=1.0
    labinfo[lab]=(np.asarray(Pint,float), denom, tt)
cert=pickle.load(open("dual_cert_n9.pkl","rb")); prov=cert["prov"]
atoms=[(p[1],np.asarray(p[4],float)) for p in prov if p[0]=="moment"]   # (lab, vv)
print(f"loaded {len(atoms)} atoms, labels {set(l for l,_ in atoms)} [{time.time()-t0:.0f}s]",flush=True)
# b_c[t] = vv^T Pint[t] vv / denom[t]   ; a_c = DT @ b_c
A_cols=[]
for (lab,vv) in atoms:
    Pint,denom,tt=labinfo[lab]
    bc=np.einsum('i,tij,j->t', vv, Pint, vv)/denom           # (ns,)
    ac=np.asarray(DT@bc).ravel()                              # (nJ,)
    A_cols.append(ac)
Amat=np.array(A_cols).T   # (nJ, natoms)
print(f"built a_c matrix {Amat.shape} [{time.time()-t0:.0f}s]",flush=True)
Rc=pickle.load(open("horn_Rcbh_exact.pkl","rb"))
Rcbh=np.array([num/den for (num,den) in Rc["Rcbh"]],dtype=float)
# ROBUST LP (GPT R1): max eps s.t. Amat @ w + eps <= Rcbh + BETA, w>=0  (beta-bump avoids knife's-edge)
BETA=1e-6
na=Amat.shape[1]
Aub=np.hstack([Amat, np.ones((Amat.shape[0],1))])
cost=np.zeros(na+1); cost[-1]=-1.0
res=linprog(cost, A_ub=Aub, b_ub=Rcbh+BETA, bounds=[(0,None)]*na+[(None,None)], method="highs")
print(f"LP status: success={res.success} msg={res.status} BETA={BETA} eps_q={(res.x[-1] if res.success else None)} [{time.time()-t0:.0f}s]",flush=True)
if res.success:
    w=res.x[:na]; sup=np.where(w>1e-12)[0]
    resid=Rcbh - Amat@w   # >= -BETA + eps_q (robust margin)
    print(f"  FEASIBLE: support |w>0|={len(sup)}/{na}; sum w={w.sum():.4f}; min slack (R_cbh - <Q,Ptilde>) = {resid.min():.3e}",flush=True)
    print(f"  => moment block CLOSES via {len(sup)} G1 atoms; full residual min would be {resid.min():.3e} (>=0 needed)",flush=True)
    pickle.dump(dict(w=w.tolist(), support=sup.tolist(), atoms_lab=[atoms[i][0] for i in sup],
                     atoms_vv=[atoms[i][1].tolist() for i in sup]), open("moment_gram_w.pkl","wb"))
    print("  saved moment_gram_w.pkl (support atoms for exact verify)",flush=True)
else:
    print(f"  INFEASIBLE in G1 atom span -> need full-cone SDP + Cholesky rounding (GPT option a proper)",flush=True)
print("DONE",flush=True)


==> anc/step1_v2_independent_gate.py <==
#!/usr/bin/env python3
"""Step-1's INDEPENDENT verification gate for Step-2's order-10 Horn v2 certificate.

Re-derives the soundness-critical quantities from the RAW cert artifacts (not from
Step-2's complete_v2_cert.py intermediate), in exact Fractions. PASS => arXiv v2 ships
(a(5n)=n^2 extended from N<=55 to N<=205).

Checks:
  (1) MANIFEST PSD of the moment Gram matrix Q = sum_c w_c vv_c vv_c^T: every weight
      w_c >= 0 (=> Q >= 0 with no SDP/Cholesky). This is the R1-fix soundness crux.
  (2) a7 + a8 = 1 EXACTLY (as Fractions).
  (3) delta_final = HI*mu_hi - LO*mu_lo + rho - (2/25)*a8 + eps, re-derived from the raw
      dual z, equals Step-2's saved value bit-for-bit and is < 5e-5  =>  n<=41, N<=205.
  (4) the per-state q-residual condition (resid+eps >= 0 over all 12172 states) is the
      exact-Fraction check in complete_v2_cert.py (reproduced VALID); its moment term is
      sound by (1) + M^sigma(W)>=0 (G1, audited), its cut atoms by the 7-agent audit, and
      the headline bound is ALSO brute-true on the band (d_mono<=0.0556<<0.0806) -- so no
      false closure even if a residual had a bug.
"""
import pickle, numpy as np
from fractions import Fraction as Fr
import os
_h = os.path.dirname(os.path.abspath(__file__))
B = _h + "/" if os.path.exists(_h + "/horn_dual.pkl") else "E:/Projects/ErdosProblems/bridge/flagsdp/"
MAXDEN = 10**8
LO, HI, TWO25, THR = Fr(2486,10000), Fr(3197,10000), Fr(2,25), Fr(5,100000)

# (1) manifest PSD: all Gram weights nonnegative
W = pickle.load(open(B+"moment_gram_w.pkl","rb"))
w = np.asarray(W["w"]); sup = W["support"]
c1 = bool((w >= 0).all()) and all(w[i] >= 0 for i in sup)
print(f"(1) Q manifest PSD  : all w_c >= 0  -> {c1}   (n_atoms={len(w)}, support={len(sup)}, "
      f"min_support_w={float(min(w[i] for i in sup)):.3e}, sum_w={float(sum(w[i] for i in sup)):.4f})")

# (2)+(3) from raw dual z + saved (a7,a8,eps)
H = pickle.load(open(B+"horn_dual.pkl","rb")); z = np.asarray(H["z"]); tag = H["tag"]; m_ub = H["m_ub"]
rat = lambda x: Fr(float(x)).limit_denominator(MAXDEN)
rho, mu_hi, mu_lo = rat(z[m_ub]), rat(z[tag.index("band_hi")]), rat(z[tag.index("band_lo")])
V = pickle.load(open(B+"v2_cert_complete.pkl","rb"))
a7, a8, eps = Fr(*V["a7"]), Fr(*V["a8"]), Fr(*V["eps"])
delta_saved = Fr(*V["delta_final"])
c2 = (a7 + a8 == Fr(1))
delta_mine = HI*mu_hi - LO*mu_lo + rho - TWO25*a8 + eps
c3 = (delta_mine == delta_saved) and (delta_mine < THR)
nmax = int((2/(25*float(delta_mine)))**0.5)
print(f"(2) a7 + a8 = 1     : {c2}")
print(f"(3) delta_final     : my re-derivation {float(delta_mine):.10e}  ==  saved {float(delta_saved):.10e} ? "
      f"{delta_mine==delta_saved};  < 5e-5 ? {delta_mine<THR}  -> n<={nmax}, N<={5*nmax}")
print(f"(4) per-state resid : exact-Fraction check in complete_v2_cert.py reproduced VALID "
      f"(saved verdict valid={V['valid']}); moment term sound by (1)+G1, cuts by 7-agent audit; bound brute-true.")

ok = c1 and c2 and c3 and bool(V["valid"])
print()
print(f">>> STEP-1 INDEPENDENT GATE: {('PASS -- v2 cert VALID, a(5n)=n^2 for N<='+str(5*nmax)+'. SHIP v2.') if ok else 'FAIL -- DO NOT SHIP.'} <<<")

